Gravitational Bremsstrahlung with tidal effects in the post-Minkowskian expansion

We compute the mass and current quadrupole tidal corrections to the four-momentum and energy flux radiated during the scattering of two spinless bodies, at leading order in $G$ and at all orders in the velocities, using the effective field theory worldline approach. In particular, we derive the conserved stress-energy tensor linearly coupled to gravity generated by the two bodies, including tidal fields, and the waveform in direct space. The integral is solved using scattering amplitude techniques. We show that our expressions are consistent with existing results up to the next-to-next-to-leading order in the post-Newtonian expansion.

==> anc/anc.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file for "Gravitational Bremsstrahlung with tidal effects in the post-Minkowskian expansion"*)
(*S. Mougiakakos, M. M. Riva, F. Vernizzi*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*\[FilledSmallCircle] c is the velocity of light and G is the Newton constant.*)
(*\[FilledSmallCircle] m1 and m2 are the masses of the two objects and \[Gamma] the relative Lorentz factor.*)
(*\[FilledSmallCircle] cEE, cFE, cEB and cFB are respectively \[ScriptCapitalE]^E, \[ScriptCapitalF]^E,\[ScriptCapitalE]^B and \[ScriptCapitalF]^B defined in eq. (21) and Table 1.*)
(*\[FilledSmallCircle] \[Lambda]E, \[Kappa]E, \[Lambda]B and \[Kappa]B are defined in eqs. (24) and (25) .*)
(*\[FilledSmallCircle] m = m1 + m2,  \[Nu] = m1*m2/m^2 .*)
(*\[FilledSmallCircle] hf = E/m.*)
(*\[FilledSmallCircle] \[Xi]f =E1*E2/E.*)
(*\[FilledSmallCircle] \[Xi]f =E1*E2/E.*)
(*\[FilledSmallCircle] FE0T is the coefficient in front of G^7 m^8 \[Nu]^3/r^8 of the leading order PM emitted flux given in eq. (29).*)
(*\[FilledSmallCircle] E and J are respectively the total conserved energy and total conserved angular momentum.*)
(*\[FilledSmallCircle] \[Epsilon] = -2E/(m*\[Nu]) .*)
(*\[FilledSmallCircle] j = \[Epsilon] J^2/(G^2*m^4*\[Nu]^2) .*)


(* ::Section:: *)
(*Functions specifying the emitted momentum *)


cEE =(Sqrt[-1+\[Gamma]^2] (92160-360356 \[Gamma]+535057 \[Gamma]^2-349541 \[Gamma]^3+65965 \[Gamma]^4+20415 \[Gamma]^5-5645 \[Gamma]^6-2463 \[Gamma]^7+1551 \[Gamma]^8+937 \[Gamma]^9))/(2 (-1+\[Gamma]) (1+\[Gamma])^4)+30 Sqrt[-1+\[Gamma]^2] (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]-(15 \[Gamma] (-3+2 \[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]])/(2(-1+\[Gamma]) (1+\[Gamma]));
cFE =(3 (-1+\[Gamma])^2 (16272-33201 \[Gamma]+22011 \[Gamma]^2-1528 \[Gamma]^3-944 \[Gamma]^4-105 \[Gamma]^5+315 \[Gamma]^6+210 \[Gamma]^7+42 \[Gamma]^8))/((1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2]);
cEB =(Sqrt[-1+\[Gamma]^2] (-180775+535212 \[Gamma]-543442 \[Gamma]^2+155292 \[Gamma]^3+28288 \[Gamma]^4-11660 \[Gamma]^5-1630 \[Gamma]^6+3716 \[Gamma]^7+1559 \[Gamma]^8))/(4 (1+\[Gamma])^4)+210 (-1+\[Gamma]) (1+\[Gamma]) Sqrt[-1+\[Gamma]^2] (1+3 \[Gamma]^2) Log[(1+\[Gamma])/2]-105/2 \[Gamma] (-3+2 \[Gamma]^2) (1+3 \[Gamma]^2) ArcCosh[\[Gamma]];
cFB =-((3 (-1+\[Gamma])^3 (15984-17769 \[Gamma]+3690 \[Gamma]^2+1840 \[Gamma]^3+630 \[Gamma]^4+105 \[Gamma]^5))/((1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2]));


(* ::Section:: *)
(*Emitted Flux, eq. (29)*)


hf = Sqrt[1+2 (-1+\[Gamma]) \[Nu]];
\[Xi]f = (Sqrt[(1-Sqrt[1-4 \[Nu]]+2 (-2+\[Gamma]+Sqrt[1-4 \[Nu]]-\[Gamma] Sqrt[1-4 \[Nu]]) \[Nu]+2 (-1+\[Gamma])^2 \[Nu]^2)/(1+2 (-1+\[Gamma]) \[Nu])] Sqrt[(1+Sqrt[1-4 \[Nu]]+2 (-2+\[Gamma]-Sqrt[1-4 \[Nu]]+\[Gamma] Sqrt[1-4 \[Nu]]) \[Nu]+2 (-1+\[Gamma])^2 \[Nu]^2)/(1+2 (-1+\[Gamma]) \[Nu])])/(2+4 (-1+\[Gamma]) \[Nu]);
FE0T = (3 Sqrt[-1+\[Gamma]^2] \[Nu]^3)/(4 hf^3 \[Xi]f) ( \[Kappa]E cEE + \[Lambda]E (cFE-cEE) + \[Kappa]B cEB + \[Lambda]B (cFB-cEB));


(* ::Section:: *)
(*PN Emitted energy up to O(c^-9)*)


\[CapitalDelta]EPP=2 \[Pi] (((m \[Nu]^2) (\[Epsilon]/j)^(7/2) (425-366 j+37 j^2))/(c^5 15)+((m \[Nu]^2) (\[Epsilon]/j)^(9/2) (j^2 (46617-73248 \[Nu])+49 (5763-3220 \[Nu])+105 j (-2259+2120 \[Nu])+j^3 (-2393+3108 \[Nu])))/(c^7 840)+((m \[Nu]^2) (\[Epsilon]/j)^(11/2) (45 j^4 (8344-7179 \[Nu]+7770 \[Nu]^2)-36 j^3 (29950-328971 \[Nu]+403326 \[Nu]^2)+15 j^2 (736055-7764219 \[Nu]+5348700 \[Nu]^2)+9 (29198255-32514426 \[Nu]+6906060 \[Nu]^2)-14 j (11947909-25547193 \[Nu]+9287460 \[Nu]^2)))/(c^9 90720));
\[CapitalDelta]Etidal=2 \[Pi] ((m (\[Epsilon]/j)^(17/2) (-12 (-128700+314457 j-268884 j^2+93870 j^3-11480 j^4+225 j^5) \[Kappa]E+(3035175-5798364 j+3616074 j^2-812700 j^3+47495 j^4) \[Lambda]E) \[Nu]^2)/(40 c^5)+(m (\[Epsilon]/j)^(19/2) \[Nu]^2 (-14 (4555915-14367210 j+17136405 j^2-9525516 j^3+2428965 j^4-231210 j^5+3675 j^6) \[Kappa]B-84 (-16808597+38178855 j-30437550 j^2+9999990 j^3-1167705 j^4+15939 j^5+700 j^6) \[Lambda]B-\[Kappa]E (825 j^6 (-149+504 \[Nu])-30030 j (-183611+51030 \[Nu])+1547 (-1559411+173760 \[Nu])+2205 j^4 (-96739+175104 \[Nu])-924 j^3 (-1658737+1621074 \[Nu])-14 j^5 (-726451+2382870 \[Nu])+429 j^2 (-10397911+5577096 \[Nu]))+\[Lambda]E (15675 j^6+1768 (3620149-1254330 \[Nu])-630 j^4 (-507229+439740 \[Nu])+10725 j (-1182703+517356 \[Nu])+7 j^5 (-1708057+1565900 \[Nu])+462 j^3 (-5687837+4033848 \[Nu])-429 j^2 (-20619083+11495848 \[Nu]))))/(2240 c^7)+(m (\[Epsilon]/j)^(21/2) \[Nu]^2 (-9 \[Kappa]B (1575 j^7 (977+980 \[Nu])-765765 j^2 (-43987+411156 \[Nu])-63 j^6 (1929589+2733164 \[Nu])+693 j^5 (1732775+5589024 \[Nu])+29393 j (-1351663+10634952 \[Nu])-3003 j^4 (730861+11739336 \[Nu])-6783 (-2300085+17285072 \[Nu])+6435 j^3 (-1305721+23359364 \[Nu]))-9 \[Lambda]B (3150 j^7 (-403+560 \[Nu])+189 j^6 (-625561+323568 \[Nu])-2772 j^5 (-2647555+2370816 \[Nu])+88179 (-8100595+2950164 \[Nu])-235144 j (-7054433+3126834 \[Nu])+109395 j^2 (-12997393+7077672 \[Nu])+3003 j^4 (-33579053+27265140 \[Nu])-12870 j^3 (-43332481+29084328 \[Nu]))-6 \[Kappa]E (225 j^7 (19250-24585 \[Nu]+55944 \[Nu]^2)-6435 j^2 (295564859-39002304 \[Nu]+15167250 \[Nu]^2)+1938 (-488864405-96048024 \[Nu]+40925430 \[Nu]^2)-21 j^6 (26725709-25949608 \[Nu]+68380830 \[Nu]^2)-924 j^4 (162553243-99599298 \[Nu]+118881000 \[Nu]^2)+1287 j^3 (594118744-213291401 \[Nu]+159307344 \[Nu]^2)+63 j^5 (225096325-185455917 \[Nu]+352991520 \[Nu]^2)-221 j (-9973445687-512620071 \[Nu]+441435960 \[Nu]^2))+\[Lambda]E (675 j^7 (-2891+6270 \[Nu])+63 j^6 (-66567683-77911046 \[Nu]+43678320 \[Nu]^2)+57915 j^2 (284911513-444222304 \[Nu]+106627500 \[Nu]^2)-189 j^5 (-461705921-987947928 \[Nu]+505038240 \[Nu]^2)+693 j^4 (-166499332-3155683545 \[Nu]+1287490680 \[Nu]^2)+323 (44712856346-34812380187 \[Nu]+5091346260 \[Nu]^2)-663 j (40433834471-42149089368 \[Nu]+7843401720 \[Nu]^2)-429 j^3 (7953827719-25487085942 \[Nu]+7980862176 \[Nu]^2))))/(241920 c^9));

